On a stronger reconstruction notion for monoids and clones

Motivated by reconstruction results by Rubin, we introduce a new reconstruction notion for permutation groups, transformation monoids and clones, called automatic action compatibility, which entails automatic homeomorphicity. We further give a characterization of automatic homeomorphicity for transformation monoids on arbitrary carriers with a dense group of invertibles having automatic homeomorphicity. We then show how to lift automatic action compatibility from groups to monoids and from monoids to clones under fairly weak assumptions. We finally employ these theorems to get automatic action compatibility results for monoids and clones over several well-known countable structures, including the strictly ordered rationals, the directed and undirected version of the random graph, the random tournament and bipartite graph, the generic strictly ordered set, and the directed and undirected versions of the universal homogeneous Henson graphs.

==> anc/preservation_implies_reflection_for_strict_reducts.z3 <==
; vim: ft=smt2:tw=0
; copy this into https://www.rise4fun.com/z3
;
; The purpose of this file is to prove that End(ℚ,ϱ) = Emb(ℚ,ϱ) as
; mentioned after Lemma 5.3
;
;
(set-option :produce-proofs true)
;
(declare-sort Q)
; declare a binary relation, of which we are going to stipulate that it's a strict linear order.
(declare-fun lt (Q Q) Bool)
; irreflexivity
(assert (forall((x Q))
               ( not (lt x x)) ))
; transitivity
(assert (forall((x Q) (y Q) (z Q))
               ( => (and (lt x y) (lt y z)) (lt x z) )))
; linearity
(assert (forall((x Q)(y Q))
    (or  (= x y)  (or (lt x y) (lt y x)) )
))
; asymmetry
(assert
  (forall((x Q)(y Q))
              (=> (lt x y) (not (lt y x)) )
))
; a helper relation x < y < z
(define-fun asc ((x Q)(y Q)(z Q)) Bool
  (and (lt x y) (lt y z))
)
(declare-fun f (Q) Q); f: Q → Q
(push); test preservation(lt) implies reflection(lt)
  ; f preserves the strict order
  (assert (forall((x Q)(y Q))
    (=> (lt x y) (lt (f x) (f y) ))
  ))
  ; possible that f does not reflect betweenness?
  (assert (not(forall((x Q)(y Q)(z Q))
    (=> (lt (f x)(f y)) (lt x y ))
  )))
  (check-sat)
  ; return false, so we have proved what we wanted
  (echo "f preserves the order => f reflects the order")
(pop)
(push); test preservation (betw) implies reflection (betw)
  (define-fun betw ((x Q)(y Q)(z Q)) Bool
    (or (asc x y z) (asc z y x))
  )
  ; f preserves betweenness
  (assert (forall((x Q)(y Q)(z Q))
    (=> (betw x y z) (betw (f x) (f y) (f z) ))
  ))
  ; possible that f does not reflect betweenness?
  (assert (not(forall((x Q)(y Q)(z Q))
    (=> (betw (f x)(f y)(f z)) (betw x y z))
  )))
  (check-sat)
  ; return false, so we have proved what we wanted
  (echo "f preserves betweenness => f reflects betweenness")
(pop)
(push); test circular order related questions
  (define-fun circ ((x Q)(y Q)(z Q)) Bool
    (or (asc x y z) (or (asc y z x) (asc z x y)))
  )
  (push); test preservation(circ) implies reflection(betw)
    ; f preserves circular order
    (assert (forall((x Q)(y Q)(z Q))
      (=> (circ x y z) (circ (f x) (f y) (f z) ))
    ))
    ; possible that f does not reflect circular order?
    (assert (not(forall((x Q)(y Q)(z Q))
      (=> (circ (f x)(f y)(f z)) (circ x y z))
    )))
    (check-sat)
    ; return false, so we have proved what we wanted
    (echo "f preserves circ => f reflects circ")
  (pop)
  (push); test preservation(sep) implies reflection(sep)
    (define-fun sep ((x Q)(y Q)(z Q)(t Q)) Bool
      (or
      (and (circ x y z) (circ x t y))
      (and (circ x z y) (circ x y t)))
    )
    ; f preserves separation relation
    (assert (forall((x Q)(y Q)(z Q)(t Q))
      (=> (sep x y z t) (sep (f x) (f y) (f z) (f t)))
    ))
    ; possible that f does not reflect the separation relation?
    (assert (not(forall((x Q)(y Q)(z Q)(t Q))
      (=> (sep (f x)(f y)(f z)(f t)) (sep x y z t))
    )))
    (check-sat)
    ; return false, so we have proved what we wanted
    (echo "f preserves separation => f reflects separation")
    ;(get-proof) ; this is sooo long.
  (pop)
(pop)
;(get-model)
(exit)


